Classification of 1-super-transitive quantum subgroups in type A

We define a notion of super-transitivity for \`etale algebra objects $A \in \mathcal{C}(\mathfrak{sl}_N, k)$. This definition is a direct analogue of the notion of super-transitivity for subfactors, and measures at what depth the first ``new stuff'' appears in the category of $A$-modules internal to $\mathcal{C}(\mathfrak{sl}_N, k)$. Our main theorem gives a classification of all 1-super-transitive \`etale algebra objects in $\mathcal{C}(\mathfrak{sl}_N, k)$ running over all $N,k \in \mathbb{N}$. Our classification captures all known infinite families of non-pointed \`etale algebras in $\mathcal{C}(\mathfrak{sl}_N, k)$, and includes all but 16 of the known non-pointed \`etale algebra objects in these categories. These remaining 16 known examples have super-transitivities between 2 and 4.

==> code/N+2Calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    144100,       4192]
NotebookOptionsPosition[    141385,       4147]
NotebookOutlinePosition[    141790,       4163]
CellTagsIndexPosition[    141747,       4160]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The following is the 16x16 matrix of inner-products of the elements of S.\
\>", "Text",
 CellChangeTimes->{{3.9743825089694023`*^9, 
  3.9743825277321997`*^9}},ExpressionUUID->"b58a0ea6-e918-407f-9287-\
63f0aa7bb666"],

Cell[BoxData[
 RowBox[{
  RowBox[{"InnerProducts", " ", "=", " ", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "6"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "6"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"q", "+", 
            SuperscriptBox["q", "7"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "-", 
            SuperscriptBox["q", "5"], "+", 
            SuperscriptBox["q", "7"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "5"], "+", 
            SuperscriptBox["q", "7"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "5"], "+", 
            SuperscriptBox["q", "7"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "5"], "+", 
            SuperscriptBox["q", "7"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "5"]}], "+", 
            SuperscriptBox["q", "9"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "5"], "+", 
            SuperscriptBox["q", "7"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           SuperscriptBox["q", "10"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "7"], "-", 
            SuperscriptBox["q", "9"], "+", 
            SuperscriptBox["q", "13"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "5"], "+", 
            SuperscriptBox["q", "7"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "5"]}], "+", 
            SuperscriptBox["q", "9"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "5"], "+", 
            SuperscriptBox["q", "7"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           SuperscriptBox["q", "10"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "7"], "-", 
            SuperscriptBox["q", "9"], "+", 
            SuperscriptBox["q", "13"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "-", 
            SuperscriptBox["q", "5"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "7"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "10"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"], "+", 
            SuperscriptBox["q", "12"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "6"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "9"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "-", 
            SuperscriptBox["q", "7"], "+", 
            SuperscriptBox["q", "9"], "+", 
            SuperscriptBox["q", "13"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "-", 
            SuperscriptBox["q", "7"], "+", 
            SuperscriptBox["q", "9"], "+", 
            SuperscriptBox["q", "13"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"], "+", 
            SuperscriptBox["q", "12"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "-", 
            SuperscriptBox["q", "8"], "+", 
            SuperscriptBox["q", "10"], "+", 
            SuperscriptBox["q", "14"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "5"], "+", 
            SuperscriptBox["q", "7"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "7"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "10"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "6"], "-", 
            SuperscriptBox["q", "8"], "+", 
            SuperscriptBox["q", "12"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "4"], "-", 
           SuperscriptBox["q", "6"], "+", 
           SuperscriptBox["q", "8"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "10"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "-", 
           SuperscriptBox["q", "7"], "+", 
           SuperscriptBox["q", "9"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "9"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970927210604293*^9, 3.970927226259759*^9}},
 CellLabel->
  "In[639]:=",ExpressionUUID->"a203881e-ac32-40d8-b7e6-7996f3152d52"],

Cell["\<\
We compute the determinant of the 15x15 submatrix of this matrix of \
determinants, and see it is non-zero for N greater than 2. This proves that \
the first 15 elements of S form are linearly independent.\
\>", "Text",
 CellChangeTimes->{{3.9743825637250757`*^9, 3.974382642950685*^9}, {
   3.9743827507149673`*^9, 3.9743827650693235`*^9}, 
   3.974383395736143*^9},ExpressionUUID->"0d24c7f2-1342-4d74-a895-\
b18a4398b593"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", 
   RowBox[{"InnerProducts", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "15"}], ",", 
      RowBox[{"1", ";;", "15"}]}], "]"}], "]"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.970927246141556*^9, 3.970927257197647*^9}},
 CellLabel->
  "In[642]:=",ExpressionUUID->"8e4d3c41-d79d-4d13-91b1-9a9a3f7f4f64"],

Cell[BoxData[
 FractionBox[
  RowBox[{"262144", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["q", "28"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "13"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], "14"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], "6"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "45"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "45"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "18"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "18"]}]]], "Output",
 CellChangeTimes->{{3.9709272546711226`*^9, 3.9709272578336325`*^9}, 
   3.9743827722534137`*^9, 3.974383031445874*^9},
 CellLabel->
  "Out[642]=",ExpressionUUID->"c8085464-d8d9-4fef-b5c5-c60250443d8f"]
}, Open  ]],

Cell["\<\
Next we compute the determinant of the full matrix of inner-products. As we \
know there is a linear dependency among the elements of S, this determinant \
must be 0.\
\>", "Text",
 CellChangeTimes->{{3.9743827921676445`*^9, 
  3.9743828305307217`*^9}},ExpressionUUID->"0a1ab278-5dd6-4873-b934-\
745ca3a4354c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "InnerProducts", "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9709272647979727`*^9, 3.9709272905040293`*^9}},
 CellLabel->
  "In[643]:=",ExpressionUUID->"3d34e109-b4d0-4608-be26-75628ed3e9e3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"524288", " ", 
   SuperscriptBox["q", "32"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "12"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], "15"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     SuperscriptBox["q", "14"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "3"], " ", "\[Gamma]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "7"], " ", "\[Gamma]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "9"], " ", "\[Gamma]"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "13"], " ", "\[Gamma]"}], "+", 
     SuperscriptBox["\[Gamma]", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "16"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "48"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "48"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "22"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "22"]}]]], "Output",
 CellChangeTimes->{{3.9709272694147396`*^9, 3.9709272955757113`*^9}, 
   3.9743830367229133`*^9},
 CellLabel->
  "Out[643]=",ExpressionUUID->"f2f36a73-33f9-4504-b0eb-ff78d1087ee4"]
}, Open  ]],

Cell["\<\
With the assumption that N is greater than 4, we must have that the final \
factor of the above determinant is 0. Solving gives two possible values for \
\[Gamma].\
\>", "Text",
 CellChangeTimes->{{3.974382880918456*^9, 
  3.9743829202770243`*^9}},ExpressionUUID->"6b7f8d4a-1b46-4cb6-be20-\
6e0820da0f55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        SuperscriptBox["q", "14"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "3"], " ", "\[Gamma]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "7"], " ", "\[Gamma]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "9"], " ", "\[Gamma]"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "13"], " ", "\[Gamma]"}], "+", 
        SuperscriptBox["\[Gamma]", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "6"], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "8"], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "10"], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["q", "12"], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["q", "16"], " ", 
         SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], "==", "0"}], ",", " ", 
     "\[Gamma]"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.970927300004014*^9, 3.970927529672842*^9}, {
  3.9709275599063683`*^9, 3.970927562201552*^9}, {3.9709288770061207`*^9, 
  3.970928884141404*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"bcc4e7d4-457b-4974-a28c-6fb16596f36d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "7"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "9"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "6"], "-", 
             SuperscriptBox["q", "8"], "+", 
             SuperscriptBox["q", "10"]}], ")"}], "2"]}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"], "-", 
            SuperscriptBox["q", "8"], "+", 
            SuperscriptBox["q", "10"]}], ")"}], "2"]}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SuperscriptBox["q", "7"], "-", 
          SuperscriptBox["q", "9"], "+", 
          SuperscriptBox["q", "13"]}], ")"}]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}], ")"}], "2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.970927308388848*^9, 3.970927522975318*^9}, 
   3.9709275625809298`*^9, 3.9709288844382105`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"c02ee04e-16b1-4bcc-82c8-702d7b11235a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "1"], "=", " ", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["q", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "7"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "9"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "13"]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", "8"], "+", 
           SuperscriptBox["q", "10"]}], ")"}], "2"]}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "6"], "+", 
        SuperscriptBox["q", "8"]}], ")"}], "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9709285704895515`*^9, 3.9709285763490667`*^9}, 
   3.9709286153101993`*^9, 3.970929652114218*^9},
 CellLabel->
  "In[644]:=",ExpressionUUID->"22758a9b-bfe7-4424-b5df-1515083fdd8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "2"], " ", "=", " ", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["q", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"], "-", 
          SuperscriptBox["q", "8"], "+", 
          SuperscriptBox["q", "10"]}], ")"}], "2"]}]], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "3"], "-", 
        SuperscriptBox["q", "7"], "-", 
        SuperscriptBox["q", "9"], "+", 
        SuperscriptBox["q", "13"]}], ")"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"]}], ")"}], "2"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.970928480502349*^9, 3.970928616678049*^9}, 
   3.9709296570779605`*^9},
 CellLabel->
  "In[645]:=",ExpressionUUID->"7c5b8a3c-af40-41c9-bc14-dea1ca3ce50f"],

Cell["\<\
We compute the null spaces of the matrix of inner-products to obtain a linear \
relation among the elements of S. We obtain a relation for each choice of \
\[Gamma].\
\>", "Text",
 CellChangeTimes->{{3.9743829441895638`*^9, 
  3.974383005994129*^9}},ExpressionUUID->"9d3711c6-6c3e-4ffe-a482-\
7b141e178f03"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["v", "1"], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"InnerProducts", "/.", 
       RowBox[{"\[Gamma]", "\[Rule]", 
        SubscriptBox["\[Gamma]", "1"]}]}], "//", "Simplify"}], " ", "//", 
     "NullSpace"}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970928630680109*^9, 3.9709286482079415`*^9}, {
   3.9709287047364626`*^9, 3.970928732392419*^9}, {3.970928851005751*^9, 
   3.970928857523534*^9}, {3.9709288949332066`*^9, 3.9709289110065565`*^9}, {
   3.9709295802297564`*^9, 3.9709296036897864`*^9}, {3.970929638617603*^9, 
   3.97092968275293*^9}, 3.974383023173896*^9},
 CellLabel->
  "In[646]:=",ExpressionUUID->"47aaae93-cbca-4581-8c48-508703763753"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["v", "2"], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"InnerProducts", "/.", 
       RowBox[{"\[Gamma]", "\[Rule]", 
        SubscriptBox["\[Gamma]", "2"]}]}], "//", "Simplify"}], " ", "//", 
     "NullSpace"}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970929693826791*^9, 3.97092969503249*^9}, 
   3.974383066443778*^9},
 CellLabel->
  "In[648]:=",ExpressionUUID->"f92d3bd6-32ed-4376-ae91-43204ce2a51a"],

Cell["\<\
We rearrange these relations to obtain relations for the final element of S \
in terms of our basis.\
\>", "Text",
 CellChangeTimes->{{3.9743830905718417`*^9, 
  3.974383115830834*^9}},ExpressionUUID->"ae703677-6921-4a5d-bd98-\
0c85a13e8b05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["r", "1"], "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["v", "1"], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "15"}]}], "]"}], "]"}]}], "//", "Transpose"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9709297175539684`*^9, 3.970929742529862*^9}, {
  3.970929844840002*^9, 3.9709298459273453`*^9}},
 CellLabel->
  "In[649]:=",ExpressionUUID->"3a951ec0-dc04-4522-8a15-7d1a6ae31a53"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["r", "2"], "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["v", "2"], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "15"}]}], "]"}], "]"}]}], "//", "Transpose"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9709297462998486`*^9, 3.9709297479926233`*^9}, 
   3.970929848842832*^9},
 CellLabel->
  "In[650]:=",ExpressionUUID->"cd8707d7-c53e-45f9-af77-1140d1a0eced"],

Cell["\<\
The following is the matrix for top-composition by the projection onto \
p_{1,1} x p_1 with respect to our basis.\
\>", "Text",
 CellChangeTimes->{{3.974383131382797*^9, 3.974383204536544*^9}, {
  3.9743836720302806`*^9, 
  3.974383672319072*^9}},ExpressionUUID->"05ced2ed-bdd3-4691-a5b4-\
bcd3074fd5b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p11", " ", "=", " ", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"q", "^", 
        RowBox[{"-", "2"}]}]}], ")"}]}], 
    RowBox[{"(", "   ", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "15", "]"}], " ", "-", 
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"-", "1"}]}], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0"},
           {"1", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0"},
           {"0", "0", "1", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0"},
           {"0", "0", "0", "0", "1", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", 
            RowBox[{
             RowBox[{"-", "q"}], 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"q", "^", 
                RowBox[{"-", "1"}]}]}], ")"}]}], "0", "0", "0", "0", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"q", "^", 
                RowBox[{"-", "1"}]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"q", "^", 
                RowBox[{"-", "1"}]}]}], ")"}]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0", "1", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "1", "0", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
            "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
            "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}]}], "  ", ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970929764366605*^9, 3.970929786651907*^9}},
 CellLabel->
  "In[651]:=",ExpressionUUID->"a952e5a0-470b-4cf8-9fd4-38719729711a"],

Cell["\<\
From the fusion graph, the following equality must hold for some complex \
number \[Omega]. Solving gives a contradiction.\
\>", "Text",
 CellChangeTimes->{{3.974383236277666*^9, 
  3.9743832791075354`*^9}},ExpressionUUID->"15a8556e-dcd1-458e-aa67-\
72cff95d9098"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p11", ".", 
       SubscriptBox["r", "1"]}], ")"}], "[", 
     RowBox[{"[", "15", "]"}], "]"}], " ", "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Omega]", " ", 
       RowBox[{"p11", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], "}"}], "]"}]}]}], " ", ")"}], "[", 
     RowBox[{"[", "15", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
  "Solve"}]], "Input",
 CellChangeTimes->{{3.9709298301249137`*^9, 3.970930124899644*^9}},
 CellLabel->
  "In[652]:=",ExpressionUUID->"fdbc57b6-194e-4c96-8c52-e93f5a54df58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"q", "\[Rule]", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.970930042311322*^9, 3.970930125797455*^9}, 
   3.974383218985583*^9},
 CellLabel->
  "Out[652]=",ExpressionUUID->"a8de3a91-f666-40b9-9cce-e8d5b446d2c9"]
}, Open  ]]
},
WindowSize->{1428., 735.75},
WindowMargins->{{Automatic, 1434}, {Automatic, -6}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"42c33e05-2346-4360-875b-4fa23dfed43a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 227, 5, 35, "Text",ExpressionUUID->"b58a0ea6-e918-407f-9287-63f0aa7bb666"],
Cell[788, 27, 118899, 3475, 664, "Input",ExpressionUUID->"a203881e-ac32-40d8-b7e6-7996f3152d52"],
Cell[119690, 3504, 434, 8, 35, "Text",ExpressionUUID->"0d24c7f2-1342-4d74-a895-b18a4398b593"],
Cell[CellGroupData[{
Cell[120149, 3516, 387, 11, 28, "Input",ExpressionUUID->"8e4d3c41-d79d-4d13-91b1-9a9a3f7f4f64"],
Cell[120539, 3529, 1158, 36, 59, "Output",ExpressionUUID->"c8085464-d8d9-4fef-b5c5-c60250443d8f"]
}, Open  ]],
Cell[121712, 3568, 320, 7, 35, "Text",ExpressionUUID->"0a1ab278-5dd6-4873-b934-745ca3a4354c"],
Cell[CellGroupData[{
Cell[122057, 3579, 250, 5, 28, "Input",ExpressionUUID->"3d34e109-b4d0-4608-be26-75628ed3e9e3"],
Cell[122310, 3586, 2636, 79, 59, "Output",ExpressionUUID->"f2f36a73-33f9-4504-b0eb-ff78d1087ee4"]
}, Open  ]],
Cell[124961, 3668, 315, 7, 35, "Text",ExpressionUUID->"6b7f8d4a-1b46-4cb6-be20-6e0820da0f55"],
Cell[CellGroupData[{
Cell[125301, 3679, 2074, 54, 31, "Input",ExpressionUUID->"bcc4e7d4-457b-4974-a28c-6fb16596f36d"],
Cell[127378, 3735, 2673, 79, 63, "Output",ExpressionUUID->"c02ee04e-16b1-4bcc-82c8-702d7b11235a"]
}, Open  ]],
Cell[130066, 3817, 1424, 43, 62, "Input",ExpressionUUID->"22758a9b-bfe7-4424-b5df-1515083fdd8b"],
Cell[131493, 3862, 1302, 40, 62, "Input",ExpressionUUID->"7c5b8a3c-af40-41c9-bc14-dea1ca3ce50f"],
Cell[132798, 3904, 317, 7, 35, "Text",ExpressionUUID->"9d3711c6-6c3e-4ffe-a482-7b141e178f03"],
Cell[133118, 3913, 754, 17, 28, "Input",ExpressionUUID->"47aaae93-cbca-4581-8c48-508703763753"],
Cell[133875, 3932, 500, 14, 28, "Input",ExpressionUUID->"f92d3bd6-32ed-4376-ae91-43204ce2a51a"],
Cell[134378, 3948, 252, 6, 35, "Text",ExpressionUUID->"ae703677-6921-4a5d-bd98-0c85a13e8b05"],
Cell[134633, 3956, 498, 15, 28, "Input",ExpressionUUID->"3a951ec0-dc04-4522-8a15-7d1a6ae31a53"],
Cell[135134, 3973, 475, 15, 28, "Input",ExpressionUUID->"cd8707d7-c53e-45f9-af77-1140d1a0eced"],
Cell[135612, 3990, 314, 7, 35, "Text",ExpressionUUID->"05ced2ed-bdd3-4691-a5b4-bcd3074fd5b8"],
Cell[135929, 3999, 3990, 100, 267, "Input",ExpressionUUID->"a952e5a0-470b-4cf8-9fd4-38719729711a"],
Cell[139922, 4101, 274, 6, 35, "Text",ExpressionUUID->"15a8556e-dcd1-458e-aa67-72cff95d9098"],
Cell[CellGroupData[{
Cell[140221, 4111, 867, 24, 28, "Input",ExpressionUUID->"fdbc57b6-194e-4c96-8c52-e93f5a54df58"],
Cell[141091, 4137, 278, 7, 32, "Output",ExpressionUUID->"a8de3a91-f666-40b9-9cce-e8d5b446d2c9"]
}, Open  ]]
}
]
*)



==> code/N-2Calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    140968,       4114]
NotebookOptionsPosition[    138023,       4065]
NotebookOutlinePosition[    138434,       4081]
CellTagsIndexPosition[    138391,       4078]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The following is the 16x16 matrix of inner-products of the elements of S.\
\>", "Text",
 CellChangeTimes->{
  3.9743833759438477`*^9},ExpressionUUID->"93f66c51-58da-4bf7-a0ee-\
5209869577a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"InnerProducts", " ", "=", " ", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "q", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]},
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "6"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "4"], "-", 
           SuperscriptBox["q", "6"], "+", 
           SuperscriptBox["q", "8"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "6"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "10"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "-", 
           SuperscriptBox["q", "5"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "7"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "9"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "5"], "-", 
            SuperscriptBox["q", "7"], "+", 
            SuperscriptBox["q", "9"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           SuperscriptBox["q", "10"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "-", 
           SuperscriptBox["q", "7"], "+", 
           SuperscriptBox["q", "9"], "+", 
           SuperscriptBox["q", "13"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"]}], "-", 
               SuperscriptBox["q", "6"], "+", 
               SuperscriptBox["q", "8"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "4"], "+", 
               SuperscriptBox["q", "6"], "+", 
               SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
           ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "3"]}]]}]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           SuperscriptBox["q", "10"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "-", 
           SuperscriptBox["q", "7"], "+", 
           SuperscriptBox["q", "9"], "+", 
           SuperscriptBox["q", "13"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"]}], "-", 
               SuperscriptBox["q", "6"], "+", 
               SuperscriptBox["q", "8"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "4"], "+", 
               SuperscriptBox["q", "6"], "+", 
               SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
           ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "3"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "5"]}], "+", 
           SuperscriptBox["q", "9"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "5"]}], "+", 
           SuperscriptBox["q", "9"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"], "+", 
            SuperscriptBox["q", "12"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "10"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"q", "+", 
           SuperscriptBox["q", "7"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "7"], "-", 
           SuperscriptBox["q", "9"], "+", 
           SuperscriptBox["q", "13"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "7"], "-", 
           SuperscriptBox["q", "9"], "+", 
           SuperscriptBox["q", "13"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "10"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "6"], "-", 
            SuperscriptBox["q", "8"], "+", 
            SuperscriptBox["q", "12"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "9"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "8"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"], "+", 
            SuperscriptBox["q", "12"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "-", 
            SuperscriptBox["q", "8"], "+", 
            SuperscriptBox["q", "10"], "+", 
            SuperscriptBox["q", "14"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "-", 
            SuperscriptBox["q", "6"], "+", 
            SuperscriptBox["q", "8"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "6"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "-", 
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "7"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "6"], "+", 
              SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "3"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"]}], "-", 
               SuperscriptBox["q", "6"], "+", 
               SuperscriptBox["q", "8"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "4"], "+", 
               SuperscriptBox["q", "6"], "+", 
               SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
           ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "3"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"]}], "-", 
               SuperscriptBox["q", "6"], "+", 
               SuperscriptBox["q", "8"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "4"], "+", 
               SuperscriptBox["q", "6"], "+", 
               SuperscriptBox["q", "10"]}], ")"}], " ", "\[Gamma]"}]}], 
           ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "6"]}], ")"}], "3"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "8"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9711827656016054`*^9, 3.971182780456812*^9}, 
   3.971182818231285*^9},
 CellLabel->
  "In[654]:=",ExpressionUUID->"a9bc1e88-8e4e-4a48-b551-bb838368b51b"],

Cell["\<\
We compute the determinant of the 15x15 submatrix of this matrix of \
determinants, and see it is non-zero for N greater than 4. This proves that \
the first 15 elements of S form are linearly independent.\
\>", "Text",
 CellChangeTimes->{
  3.974383400690064*^9},ExpressionUUID->"1c30f9c1-df4f-4ce1-875e-\
ad8a54f9dc2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", 
   RowBox[{"InnerProducts", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "15"}], ",", 
      RowBox[{"1", ";;", "15"}]}], "]"}], "]"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellLabel->
  "In[294]:=",ExpressionUUID->"849ee830-cc68-4d96-b5c3-3cf7a63ccfdc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"262144", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["q", "28"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "13"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], "14"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], "6"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "45"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "45"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "18"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "18"]}]]], "Output",
 CellChangeTimes->{3.97118279025315*^9, 3.97118288235299*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"516048d3-6133-4359-b884-30427b12c964"]
}, Open  ]],

Cell["\<\
Next we compute the determinant of the full matrix of inner-products. As we \
know there is a linear dependency among the elements of S, this determinant \
must be 0.\
\>", "Text",
 CellChangeTimes->{
  3.9743834113272743`*^9},ExpressionUUID->"218f8b41-eb70-45e9-9586-\
49ec488a0f5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "InnerProducts", "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{3.9711828081643314`*^9},
 CellLabel->
  "In[295]:=",ExpressionUUID->"ae18423c-abcf-4920-a334-81ed55e272bb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"524288", " ", 
   SuperscriptBox["q", "32"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "12"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], "15"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     SuperscriptBox["q", "14"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "3"], " ", "\[Gamma]"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "7"], " ", "\[Gamma]"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "9"], " ", "\[Gamma]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "13"], " ", "\[Gamma]"}], "+", 
     SuperscriptBox["\[Gamma]", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "16"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "48"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "48"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "22"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "22"]}]]], "Output",
 CellChangeTimes->{3.971182812908998*^9, 3.971182887447134*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"c8862f85-fb75-4a76-89e7-6501d2283444"]
}, Open  ]],

Cell["\<\
With the assumption that N is greater than 4, we must have that the final \
factor of the above determinant is 0. Solving gives two possible values for \
\[Gamma].\
\>", "Text",
 CellChangeTimes->{
  3.9743834246607275`*^9},ExpressionUUID->"d48e12ed-5df1-4ff4-9462-\
9165be2520c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "1"], "=", " ", 
   RowBox[{"I", 
    RowBox[{
     RowBox[{"(", "   ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], " ", "+", " ", 
       RowBox[{"2", "I", " ", "q"}], " ", "-", " ", 
       RowBox[{"2", " ", "I", " ", 
        RowBox[{"q", "^", 
         RowBox[{"-", "1"}]}]}], " ", "+", " ", 
       RowBox[{"q", "^", 
        RowBox[{"-", "3"}]}]}], "  ", ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", "^", "4"}], " ", "+", " ", 
       RowBox[{"q", "^", "2"}], " ", "-", " ", 
       RowBox[{"q", "^", 
        RowBox[{"-", "2"}]}], " ", "-", " ", 
       RowBox[{"q", "^", 
        RowBox[{"-", "4"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9711829960088196`*^9, 3.9711830058719826`*^9}},
 CellLabel->
  "In[653]:=",ExpressionUUID->"653aa41e-9f92-4127-a9f5-fe30257884af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "2"], "=", " ", 
   RowBox[{"I", 
    RowBox[{
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"-", "  ", 
        RowBox[{"q", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"2", "I", " ", "q"}], " ", "-", " ", 
       RowBox[{"2", " ", "I", " ", 
        RowBox[{"q", "^", 
         RowBox[{"-", "1"}]}]}], " ", "-", " ", 
       RowBox[{"q", "^", 
        RowBox[{"-", "3"}]}]}], "  ", ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", "^", "4"}], " ", "+", " ", 
       RowBox[{"q", "^", "2"}], " ", "-", " ", 
       RowBox[{"q", "^", 
        RowBox[{"-", "2"}]}], " ", "-", " ", 
       RowBox[{"q", "^", 
        RowBox[{"-", "4"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9711830103276606`*^9, 3.9711830141278563`*^9}},
 CellLabel->
  "In[655]:=",ExpressionUUID->"a2386b06-c14d-4dff-a425-63fc07071cc7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "3"], " ", "\[Gamma]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "7"], " ", "\[Gamma]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "9"], " ", "\[Gamma]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "13"], " ", "\[Gamma]"}], "+", 
      SuperscriptBox["\[Gamma]", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "12"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "16"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], "==", "0"}], " ", "/.", 
   RowBox[{"\[Gamma]", "->", 
    SubscriptBox["\[Gamma]", "1"]}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{3.9711830268514557`*^9},
 CellLabel->
  "In[656]:=",ExpressionUUID->"276467f7-715c-4678-8709-13ee30d620d4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.971183027606224*^9, 3.9743834527905474`*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"ef8bbfd5-e96f-44fe-9aca-59fb2413d537"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "3"], " ", "\[Gamma]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "7"], " ", "\[Gamma]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "9"], " ", "\[Gamma]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "13"], " ", "\[Gamma]"}], "+", 
      SuperscriptBox["\[Gamma]", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "12"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "16"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], "==", "0"}], " ", "/.", 
   RowBox[{"\[Gamma]", "->", 
    SubscriptBox["\[Gamma]", "2"]}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9711829304298735`*^9, 3.971182983939377*^9}, 
   3.971183019814228*^9},
 CellLabel->
  "In[657]:=",ExpressionUUID->"db49c767-998d-45e8-b1d3-e744dd4dab1c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.971182934073353*^9, 3.971182943096203*^9}, {
   3.9711829811091113`*^9, 3.9711829841885414`*^9}, 3.9711830211936293`*^9, 
   3.974383453744074*^9},
 CellLabel->
  "Out[657]=",ExpressionUUID->"1300efd6-bb0a-4068-8def-5a1e27cd90aa"]
}, Open  ]],

Cell["\<\
We compute the null spaces of the matrix of inner-products to obtain a linear \
relation among the elements of S. We obtain a relation for each choice of \
\[Gamma].\
\>", "Text",
 CellChangeTimes->{
  3.9743834688601403`*^9},ExpressionUUID->"adfa2526-d581-477f-ad37-\
c0dd28ad20f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["v", "1"], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"InnerProducts", "/.", 
       RowBox[{"\[Gamma]", "\[Rule]", 
        SubscriptBox["\[Gamma]", "1"]}]}], "//", "Simplify"}], " ", "//", 
     "NullSpace"}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{3.9743834569421444`*^9},
 CellLabel->
  "In[659]:=",ExpressionUUID->"9b9c3d7a-c739-4d5d-b853-e37f810c401f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["v", "2"], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"InnerProducts", "/.", 
       RowBox[{"\[Gamma]", "\[Rule]", 
        SubscriptBox["\[Gamma]", "2"]}]}], "//", "Simplify"}], " ", "//", 
     "NullSpace"}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9711830631389055`*^9, 3.9711830689382668`*^9}, 
   3.9743834581076126`*^9},
 CellLabel->
  "In[658]:=",ExpressionUUID->"675e8442-e9cb-49a0-81c6-de1d6c3312b9"],

Cell["\<\
We rearrange these relations to obtain relations for the final element of S \
in terms of our basis.\
\>", "Text",
 CellChangeTimes->{
  3.9743834829741497`*^9},ExpressionUUID->"012acd6b-11bd-49d6-be5e-\
a8a95418fdcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["r", "1"], "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["v", "1"], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "15"}]}], "]"}], "]"}]}], "//", "Transpose"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[663]:=",ExpressionUUID->"af965bbd-7863-44e1-aa3f-3cf3d0027a05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["r", "2"], "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["v", "2"], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "15"}]}], "]"}], "]"}]}], "//", "Transpose"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[664]:=",ExpressionUUID->"60cfe0aa-ab60-4200-ae17-267ad606ff01"],

Cell["\<\
The following is the matrix for top-composition by the projection onto p_{2} \
x p_1 with respect to our basis.\
\>", "Text",
 CellChangeTimes->{{3.9743834941166816`*^9, 3.9743834959603205`*^9}, {
  3.974383665918133*^9, 
  3.9743836662189817`*^9}},ExpressionUUID->"ef540d9d-58c0-4023-9d93-\
6e70b0da51f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p2", " ", "=", " ", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"q", "^", "2"}]}], ")"}]}], 
    RowBox[{"(", "   ", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "15", "]"}], " ", "+", 
      RowBox[{"q", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0"},
           {"1", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0"},
           {"0", "0", "1", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0"},
           {"0", "0", "0", "0", "1", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", 
            RowBox[{
             RowBox[{"-", "q"}], 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"q", "^", 
                RowBox[{"-", "1"}]}]}], ")"}]}], "0", "0", "0", "0", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"q", "^", 
                RowBox[{"-", "1"}]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"q", "^", 
                RowBox[{"-", "1"}]}]}], ")"}]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0", "1", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "1", "0", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
            "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
            RowBox[{"q", "-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
            "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"-", "1"}]}]}]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}]}], "  ", ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.971183097108441*^9, 3.971183102178672*^9}},
 CellLabel->
  "In[662]:=",ExpressionUUID->"325a2c71-4324-455e-96d5-8c1fe4ddce5d"],

Cell["\<\
From the fusion graph, the following equality must hold for some complex \
number \[Omega]. Solving gives a contradiction.\
\>", "Text",
 CellChangeTimes->{
  3.9743835220406995`*^9},ExpressionUUID->"ba3688fd-8394-4106-b2e5-\
90d80ed41a37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p2", ".", 
       SubscriptBox["r", "1"]}], ")"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], " ", "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Omega]", " ", 
       RowBox[{"p2", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], "}"}], "]"}]}]}], " ", ")"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "//", "FullSimplify"}], " ", "//", 
  "Solve"}]], "Input",
 CellChangeTimes->{{3.971183112294793*^9, 3.971183197822811*^9}},
 CellLabel->
  "In[666]:=",ExpressionUUID->"50bd8f13-e141-44b5-99bb-df09bc5c7fe5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.971183116556408*^9, 3.971183198137673*^9}, {
  3.9743835084413133`*^9, 3.974383524701844*^9}},
 CellLabel->
  "Out[666]=",ExpressionUUID->"927cd233-92b5-4bbf-ac83-ea7d80d75867"]
}, Open  ]]
},
WindowSize->{1428., 735.75},
WindowMargins->{{-1458.75, Automatic}, {Automatic, 3.75}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a7af819e-53f6-4103-a1ea-071c781c504c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 201, 5, 35, "Text",ExpressionUUID->"93f66c51-58da-4bf7-a0ee-5209869577a1"],
Cell[762, 27, 117652, 3446, 664, "Input",ExpressionUUID->"a9bc1e88-8e4e-4a48-b551-bb838368b51b"],
Cell[118417, 3475, 331, 7, 35, "Text",ExpressionUUID->"1c30f9c1-df4f-4ce1-875e-ad8a54f9dc2d"],
Cell[CellGroupData[{
Cell[118773, 3486, 321, 10, 28, "Input",ExpressionUUID->"849ee830-cc68-4d96-b5c3-3cf7a63ccfdc"],
Cell[119097, 3498, 1100, 35, 59, "Output",ExpressionUUID->"516048d3-6133-4359-b884-30427b12c964"]
}, Open  ]],
Cell[120212, 3536, 294, 7, 35, "Text",ExpressionUUID->"218f8b41-eb70-45e9-9586-49ec488a0f5d"],
Cell[CellGroupData[{
Cell[120531, 3547, 224, 5, 28, "Input",ExpressionUUID->"ae18423c-abcf-4920-a334-81ed55e272bb"],
Cell[120758, 3554, 2602, 78, 59, "Output",ExpressionUUID->"c8862f85-fb75-4a76-89e7-6501d2283444"]
}, Open  ]],
Cell[123375, 3635, 291, 7, 35, "Text",ExpressionUUID->"d48e12ed-5df1-4ff4-9462-9165be2520c7"],
Cell[123669, 3644, 883, 25, 28, "Input",ExpressionUUID->"653aa41e-9f92-4127-a9f5-fe30257884af"],
Cell[124555, 3671, 911, 26, 28, "Input",ExpressionUUID->"a2386b06-c14d-4dff-a425-63fc07071cc7"],
Cell[CellGroupData[{
Cell[125491, 3701, 1865, 51, 31, "Input",ExpressionUUID->"276467f7-715c-4678-8709-13ee30d620d4"],
Cell[127359, 3754, 180, 3, 32, "Output",ExpressionUUID->"ef8bbfd5-e96f-44fe-9aca-59fb2413d537"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127576, 3762, 1915, 52, 31, "Input",ExpressionUUID->"db49c767-998d-45e8-b1d3-e744dd4dab1c"],
Cell[129494, 3816, 284, 5, 32, "Output",ExpressionUUID->"1300efd6-bb0a-4068-8def-5a1e27cd90aa"]
}, Open  ]],
Cell[129793, 3824, 293, 7, 35, "Text",ExpressionUUID->"adfa2526-d581-477f-ad37-c0dd28ad20f8"],
Cell[130089, 3833, 453, 13, 28, "Input",ExpressionUUID->"9b9c3d7a-c739-4d5d-b853-e37f810c401f"],
Cell[130545, 3848, 507, 14, 28, "Input",ExpressionUUID->"675e8442-e9cb-49a0-81c6-de1d6c3312b9"],
Cell[131055, 3864, 228, 6, 35, "Text",ExpressionUUID->"012acd6b-11bd-49d6-be5e-a8a95418fdcf"],
Cell[131286, 3872, 379, 13, 28, "Input",ExpressionUUID->"af965bbd-7863-44e1-aa3f-3cf3d0027a05"],
Cell[131668, 3887, 379, 13, 28, "Input",ExpressionUUID->"60cfe0aa-ab60-4200-ae17-267ad606ff01"],
Cell[132050, 3902, 316, 7, 35, "Text",ExpressionUUID->"ef540d9d-58c0-4023-9d93-6e70b0da51f0"],
Cell[132369, 3911, 3913, 97, 267, "Input",ExpressionUUID->"325a2c71-4324-455e-96d5-8c1fe4ddce5d"],
Cell[136285, 4010, 250, 6, 35, "Text",ExpressionUUID->"ba3688fd-8394-4106-b2e5-90d80ed41a37"],
Cell[CellGroupData[{
Cell[136560, 4020, 866, 24, 28, "Input",ExpressionUUID->"50bd8f13-e141-44b5-99bb-df09bc5c7fe5"],
Cell[137429, 4046, 578, 16, 32, "Output",ExpressionUUID->"927cd233-92b5-4bbf-ac83-ea7d80d75867"]
}, Open  ]]
}
]
*)



==> code/NCalculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    231956,       6866]
NotebookOptionsPosition[    227917,       6799]
NotebookOutlinePosition[    228322,       6815]
CellTagsIndexPosition[    228279,       6812]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The following 24x24 matrix is the matrix of inner-products between the \
elements of S.\
\>", "Text",
 CellChangeTimes->{{3.974384944617225*^9, 
  3.9743849648618765`*^9}},ExpressionUUID->"7e1d7d2c-286e-4cdc-a0b5-\
3c8d134bfbc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"InnerProducts", " ", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["q", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["q", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9743848404199915`*^9, 3.9743848534239225`*^9}, 
   3.9743849318919306`*^9},
 CellLabel->
  "In[676]:=",ExpressionUUID->"09d185a4-254a-4d9b-b0cc-b71adebcd9fb"],

Cell["\<\
We see the determinant of this matrix of inner-products is non-zero for N \
greater than 3, and so S is linearly independent.\
\>", "Text",
 CellChangeTimes->{{3.974384991092874*^9, 
  3.97438501751162*^9}},ExpressionUUID->"d4e65531-6443-437f-b288-\
c5d60ea99f78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "InnerProducts", "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.974384858855479*^9, 3.974384867485061*^9}},
 CellLabel->
  "In[674]:=",ExpressionUUID->"85c48da1-21c6-4738-8977-9b42dd08e423"],

Cell[BoxData[
 FractionBox[
  RowBox[{"17179869184", " ", 
   SuperscriptBox["q", "34"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "18"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], "8"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "72"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "72"]}]]], "Output",
 CellChangeTimes->{3.974384867940795*^9},
 CellLabel->
  "Out[674]=",ExpressionUUID->"85923b6d-5885-499e-8280-2604428b3d79"]
}, Open  ]],

Cell["\<\
We now present the matrices for pre-composition for the generators of the \
three box-space: t_1, t_2, e_12, and e_21.\
\>", "Text",
 CellChangeTimes->{{3.9743851019047737`*^9, 
  3.9743851566952214`*^9}},ExpressionUUID->"11e32f11-8268-416a-a8ee-\
f4a76531591c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", " ", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "1", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "q", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "q"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "q", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "q"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "1", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "1", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "q", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "q"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "1", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.974385165822791*^9, 3.974385169404001*^9}},
 CellLabel->
  "In[677]:=",ExpressionUUID->"48eb0cf8-24eb-419d-bec7-8cb873b97ea1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t2", " ", "=", " ", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"1", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "1", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "1", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "1", "0", 
       RowBox[{
        FractionBox["1", "q"], "-", "q"}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1", "0", 
       RowBox[{
        FractionBox["1", "q"], "-", "q"}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "q", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "q"]}], "+", "q"}], "q"], "0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "q"], "-", "q"}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "q"]}], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", "q"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q"}], ")"}]}], "0", "0", "0", "0", 
       "0", 
       RowBox[{
        FractionBox["1", "q"], "-", "q"}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "q", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "q"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "1", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "1", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "q", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "q"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9743851758375483`*^9, 3.974385177295518*^9}},
 CellLabel->
  "In[678]:=",ExpressionUUID->"a7a99759-7479-4545-8309-dcb9f69b40e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e12", " ", "=", " ", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{
        FractionBox["2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", "0", "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"q", "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["q", "2"]], "-", 
        FractionBox["2", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["q", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]], "-", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{"q", "+", 
         SuperscriptBox["q", "3"]}]], "0", 
       FractionBox[
        RowBox[{"q", "-", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       FractionBox["1", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       RowBox[{
        FractionBox["2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{"q", "+", 
         SuperscriptBox["q", "3"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"q", "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"q", "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{"q", "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "7"]}]], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       RowBox[{
        FractionBox["2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       FractionBox["1", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       FractionBox["q", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       FractionBox[
        RowBox[{"q", "-", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "+", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]], "-", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["2", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"q", "-", 
         SuperscriptBox["q", "3"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       FractionBox["q", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}]], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"]]}], "+", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}]},
      {"1", 
       RowBox[{"-", 
        FractionBox["1", "q"]}], "0", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "2"]}], "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", "q"}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", "0", "0", 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "-", 
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["1", 
           SuperscriptBox["q", "2"]]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}]]}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", "q"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}]},
      {"0", "0", "1", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], 
       RowBox[{"-", 
        FractionBox["1", "q"]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", "q"}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Lambda]"}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", "q"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       RowBox[{
        FractionBox["1", "2"], " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}]], 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "3"]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", "q"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}]},
      {"0", "0", "0", "1", "0", 
       RowBox[{"-", 
        FractionBox["1", "q"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["1", 
           SuperscriptBox["q", "2"]]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9743851909496675`*^9, 3.9743851924539404`*^9}, {
  3.974385262768214*^9, 3.97438527249008*^9}},
 CellLabel->
  "In[681]:=",ExpressionUUID->"74939752-92f8-4461-a776-663bfc41c9f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e21", " ", "=", " ", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]]}]], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}]], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["q", "2"], "+", 
        FractionBox["2", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["q", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]]}], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["2", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}]]}], ")"}]}], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}]]}], "+", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       FractionBox["1", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]]}]], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}]], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["2", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}]]}], ")"}]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       FractionBox["1", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       RowBox[{"-", 
        FractionBox["q", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}]]}], "+", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]]}], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       RowBox[{"1", "-", 
        FractionBox["2", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}]]}], "+", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}]]}], ")"}]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}]]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       RowBox[{"-", 
        FractionBox["q", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]]}], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"1", "q", "0", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "3"]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "-", 
           SuperscriptBox["q", "5"], "+", 
           SuperscriptBox["q", "7"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", "q"}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "q"]}], "+", "q"}], "q", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "3"]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "3"]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "4"]}]], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", "q"}]]}], 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "3"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", "q"}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{"\[Gamma]", "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "3"], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            SuperscriptBox["q", "3"], "+", 
            SuperscriptBox["q", "5"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "3"]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "q", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", " ", "q"}]], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "5"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", "\[Lambda]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "3"]}]]}], "0", "0", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", "\[Gamma]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], "0", "0", "0", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9743853289508967`*^9, 3.9743853311141896`*^9}},
 CellLabel->
  "In[684]:=",ExpressionUUID->"134a495c-ff22-4b0e-8df6-2498a4fc4caa"],

Cell["\<\
Using these matrix representations we can obtain equalities in the variables \
\[Gamma] and \[Lambda].\
\>", "Text",
 CellChangeTimes->{{3.9743855239512153`*^9, 
  3.974385553892697*^9}},ExpressionUUID->"456c9f11-3ea7-4784-9b6b-\
10b255f58241"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "==", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e12", ".", "e21"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"q", "^", "2"}]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "24", "]"}], " ", "+", " ", 
         RowBox[{"q", " ", "t1"}]}], ")"}]}]}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"9", ",", "13"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.974385580605913*^9, 3.9743855819883204`*^9}},
 CellLabel->
  "In[695]:=",ExpressionUUID->"913354a7-35f0-40e7-9294-be62b2d6ba84"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "-", 
      SuperscriptBox[
       RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], "2"]}], ")"}]}], 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "2"], "+", 
    SuperscriptBox["q", "4"]}]], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.9743855752712517`*^9, 3.974385582318116*^9}},
 CellLabel->
  "Out[695]=",ExpressionUUID->"48b2e07c-801a-40b6-b39a-989d51656906"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "==", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e12", ".", "e21"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"q", "^", "2"}]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "24", "]"}], " ", "+", " ", 
         RowBox[{"q", " ", "t1"}]}], ")"}]}]}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"7", ",", "9"}], "]"}], "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.974385585076185*^9, 3.9743855854490175`*^9}},
 CellLabel->
  "In[696]:=",ExpressionUUID->"cde86b22-79be-4131-8223-17dbda7ee7be"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "5"]}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "8"], "+", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "+", 
    SuperscriptBox["q", "10"]}]], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.974385576563527*^9, 3.974385586030301*^9}},
 CellLabel->
  "Out[696]=",ExpressionUUID->"de23bd7f-439c-4f02-8b80-6322970836a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "==", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e12", ".", "e21"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"q", "^", "2"}]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "24", "]"}], " ", "+", " ", 
         RowBox[{"q", " ", "t1"}]}], ")"}]}]}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"14", ",", "9"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9743855894237785`*^9, 3.9743855899017725`*^9}},
 CellLabel->
  "In[697]:=",ExpressionUUID->"cd1f3d98-e5b1-476e-b174-27f00036019d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", "\[Gamma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], " ", "\[Lambda]"}], "-", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"Conjugate", "[", "\[Gamma]", "]"}]}]}], ")"}]}], 
   RowBox[{"q", "-", 
    SuperscriptBox["q", "3"], "+", 
    SuperscriptBox["q", "5"]}]], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.974385579038582*^9, 3.974385590294427*^9}},
 CellLabel->
  "Out[697]=",ExpressionUUID->"c386023c-1ebd-4cbe-945e-308188da5c83"]
}, Open  ]],

Cell["\<\
For good measure we verify our solution for \[Gamma] and \[Lambda] satisfies \
the remaining equations from the above equality of matrices.\
\>", "Text",
 CellChangeTimes->{{3.97438562401314*^9, 3.9743857057802906`*^9}, 
   3.974385941812095*^9},ExpressionUUID->"8c8f6fa9-61ad-48bb-972a-\
efd8b7ea6f75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Refine", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e12", ".", "e21"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"q", "^", "2"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", "24", "]"}], " ", "+", " ", 
           RowBox[{"q", " ", "t1"}]}], ")"}]}]}], ")"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Element", "[", 
        RowBox[{"\[Gamma]", ",", " ", "Reals"}], "]"}], "}"}]}], "]"}], " ", "==",
     " ", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", " ", 
      RowBox[{"{", 
       RowBox[{"24", ",", "24"}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "-", "1", " ", "+", " ", 
         RowBox[{"q", "^", 
          RowBox[{"-", "2"}]}]}], ")"}], " ", 
       RowBox[{"Sqrt", "[", "2", "]"}], " ", 
       RowBox[{"I", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "^", "2"}], " ", "-", " ", 
            RowBox[{"q", "^", 
             RowBox[{"-", "2"}]}]}], ")"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"q", "^", "2"}], " ", "+", " ", 
            RowBox[{"q", "^", 
             RowBox[{"-", "2"}]}]}], "]"}]}], ")"}]}]}]}], ",", 
     RowBox[{"\[Lambda]", "->", 
      RowBox[{
       RowBox[{"Sqrt", "[", "2", "]"}], " ", 
       RowBox[{"I", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "^", "2"}], " ", "-", " ", 
            RowBox[{"q", "^", 
             RowBox[{"-", "2"}]}]}], ")"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"q", "^", "2"}], " ", "+", " ", 
            RowBox[{"q", "^", 
             RowBox[{"-", "2"}]}]}], "]"}]}], ")"}]}]}]}]}], " ", "}"}]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9743857124946866`*^9, 3.9743857233048134`*^9}, {
  3.9743857657962317`*^9, 3.974385829498476*^9}},
 CellLabel->
  "In[699]:=",ExpressionUUID->"c20bd2e0-6c2e-4cd1-b5c8-a47349441083"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9743858264627776`*^9, 3.974385830498927*^9}},
 CellLabel->
  "Out[699]=",ExpressionUUID->"f47fa206-d425-4aa2-90c0-aa7390ab0bd7"]
}, Open  ]],

Cell["\<\
We now define the image of the Clifford generators e_1 and e_2 in SE_N under \
our functor into the 3 box-space of C_A.\
\>", "Text",
 CellChangeTimes->{{3.974385908361416*^9, 3.974385939939349*^9}, {
  3.974386056742671*^9, 
  3.9743860739428587`*^9}},ExpressionUUID->"7103be94-b41e-4524-abbd-\
a9837f2b0766"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E1Image", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", "^", "2"}], "-", "1"}], ")"}], "^", "2"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", "^", "2"}], " ", "+", " ", "1"}], ")"}], "^", 
           "2"}]}], " ", 
         RowBox[{"IdentityMatrix", "[", "24", "]"}]}], " ", "+", "    ", 
        RowBox[{"2", "q", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "^", "2"}], "-", "1"}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", "^", "2"}], "+", "1"}], ")"}], "^", "2"}]}], " ", 
         "t1Mat"}], " ", "+", "   ", 
        RowBox[{"I", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}], " ", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"q", "^", "4"}], " ", "+", " ", "1"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "^", "2"}], "+", "1"}], ")"}]}], 
         RowBox[{"(", " ", 
          RowBox[{"e12", " ", "+", " ", "e21"}], ")"}]}]}], "//", 
       RowBox[{
        RowBox[{"Refine", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Element", "[", 
             RowBox[{"\[Gamma]", ",", " ", "Reals"}], "]"}], ",", " ", 
            RowBox[{"Element", "[", 
             RowBox[{"\[Lambda]", ",", " ", "Reals"}], "]"}]}], "}"}]}], 
         "]"}], "&"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Gamma]", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", "^", "2"}], "-", "1", " ", "+", " ", 
           RowBox[{"q", "^", 
            RowBox[{"-", "2"}]}]}], ")"}], " ", 
         RowBox[{"Sqrt", "[", "2", "]"}], " ", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", "^", "2"}], " ", "-", " ", 
              RowBox[{"q", "^", 
               RowBox[{"-", "2"}]}]}], ")"}], 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"q", "^", "2"}], " ", "+", " ", 
              RowBox[{"q", "^", 
               RowBox[{"-", "2"}]}]}], "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"\[Lambda]", "->", 
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], " ", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", "^", "2"}], " ", "-", " ", 
              RowBox[{"q", "^", 
               RowBox[{"-", "2"}]}]}], ")"}], 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"q", "^", "2"}], " ", "+", " ", 
              RowBox[{"q", "^", 
               RowBox[{"-", "2"}]}]}], "]"}]}], ")"}]}]}]}]}], " ", "}"}]}], "//",
     "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9743859502549267`*^9, 3.974385980006317*^9}, {
  3.9743860322926884`*^9, 3.974386032469431*^9}, {3.9743860842482815`*^9, 
  3.9743860844706984`*^9}},
 CellLabel->
  "In[703]:=",ExpressionUUID->"5b2c6a25-2018-4b97-b16a-bc64824729ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2Image", " ", "=", " ", 
   RowBox[{
    RowBox[{"t1Mat", ".", "t2Mat", ".", "e1Mat", ".", " ", 
     RowBox[{"Inverse", "[", 
      RowBox[{"t1Mat", ".", "t2Mat"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.974386078992436*^9, 3.9743860818714404`*^9}},
 CellLabel->
  "In[704]:=",ExpressionUUID->"5d04568e-92e6-4bdf-9ddb-2dfde924d44b"],

Cell["\<\
We now verify that the functor preserves the 2 box-space and 3 box-space \
relations in C_A, using that our representation is faithful.\
\>", "Text",
 CellChangeTimes->{{3.974386104091046*^9, 3.9743861433329487`*^9}, {
  3.974386250147726*^9, 
  3.9743862575305433`*^9}},ExpressionUUID->"096cb23d-f826-4581-be52-\
edeef1b8c2e8"],

Cell["Stack:", "Text",
 CellChangeTimes->{{3.974386195169498*^9, 
  3.9743862153053865`*^9}},ExpressionUUID->"0cb07b93-fe45-4df5-a4e9-\
c16827223c1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E1Image", " ", ".", "E1Image"}], "  ", "==", 
   RowBox[{"-", 
    RowBox[{"IdentityMatrix", "[", "24", "]"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9743862447893515`*^9, 3.9743862458831367`*^9}},
 CellLabel->
  "In[706]:=",ExpressionUUID->"cb2c41a1-8797-45ea-b44f-720bae598b27"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9743862014615126`*^9, 3.9743862616771584`*^9},
 CellLabel->
  "Out[706]=",ExpressionUUID->"f693338a-41aa-4102-b450-906301768f60"]
}, Open  ]],

Cell["Slide:", "Text",
 CellChangeTimes->{
  3.974386229902153*^9, {3.9743862674940147`*^9, 
   3.9743862740493717`*^9}},ExpressionUUID->"df352260-7b55-46c3-9352-\
005263c6e01e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t1", ".", "E1Image"}], " ", "==", " ", 
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{"E1Image", ".", 
      RowBox[{"Inverse", "[", "t1", "]"}]}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"q", "^", 
        RowBox[{"-", "1"}]}]}], ")"}], 
     RowBox[{"IdentityMatrix", "[", "24", "]"}]}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9743862846222577`*^9, 3.974386293966987*^9}},
 CellLabel->
  "In[707]:=",ExpressionUUID->"238ea7b7-c12b-4944-aa30-575d43f82ad6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9743862954195557`*^9},
 CellLabel->
  "Out[707]=",ExpressionUUID->"a2fd0a51-324b-4aa0-9801-f8d94eb9458b"]
}, Open  ]],

Cell["Exchange:", "Text",
 CellChangeTimes->{{3.974386320232996*^9, 
  3.9743863268051867`*^9}},ExpressionUUID->"5db8257d-afbf-4886-81e0-\
e5b022153476"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "+", 
     RowBox[{"q", "^", 
      RowBox[{"-", "1"}]}]}], ">", "0"}], " ", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"E1Image", ".", "E2Image"}], "==", 
     RowBox[{"-", " ", 
      RowBox[{"E2Image", ".", "E1Image"}]}]}], "//", "FullSimplify"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9743863880352*^9, 3.9743863930718145`*^9}},
 CellLabel->
  "In[709]:=",ExpressionUUID->"3aace672-7edd-4519-a6bd-eb1ff331414c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.974386376593603*^9, 3.9743864388472543`*^9},
 CellLabel->
  "Out[709]=",ExpressionUUID->"07baf33f-1056-49d1-bd83-c387760ee68b"]
}, Open  ]],

Cell["Commute:", "Text",
 CellChangeTimes->{{3.9743863781244974`*^9, 
  3.974386379311668*^9}},ExpressionUUID->"bdab3efa-2ada-4e8d-acf2-\
513dbc2e7239"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "+", 
     RowBox[{"q", "^", 
      RowBox[{"-", "1"}]}]}], ">", "0"}], " ", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"E2Image", ".", "t1"}], " ", "==", " ", 
     RowBox[{"t1", ".", "E1Image", ".", "E2Image"}]}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.974386396867586*^9, 3.9743864058880253`*^9}},
 CellLabel->
  "In[710]:=",ExpressionUUID->"39b1e277-1daa-4c1d-933c-76664862e25f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9743864743856897`*^9},
 CellLabel->
  "Out[710]=",ExpressionUUID->"5dce1695-5ea5-4649-bfd1-f90370c71ee7"]
}, Open  ]]
},
WindowSize->{1440., 747.75},
WindowMargins->{{Automatic, 1434}, {Automatic, -6}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6ba8f49c-a017-45b4-ad0f-86950e1f3cc0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 239, 6, 35, "Text",ExpressionUUID->"7e1d7d2c-286e-4cdc-a0b5-3c8d134bfbc3"],
Cell[800, 28, 40910, 1208, 886, "Input",ExpressionUUID->"09d185a4-254a-4d9b-b0cc-b71adebcd9fb"],
Cell[41713, 1238, 274, 6, 35, "Text",ExpressionUUID->"d4e65531-6443-437f-b288-c5d60ea99f78"],
Cell[CellGroupData[{
Cell[42012, 1248, 246, 5, 28, "Input",ExpressionUUID->"85c48da1-21c6-4738-8977-9b42dd08e423"],
Cell[42261, 1255, 812, 27, 56, "Output",ExpressionUUID->"85923b6d-5885-499e-8280-2604428b3d79"]
}, Open  ]],
Cell[43088, 1285, 272, 6, 35, "Text",ExpressionUUID->"11e32f11-8268-416a-a8ee-f4a76531591c"],
Cell[43363, 1293, 4740, 98, 542, "Input",ExpressionUUID->"48eb0cf8-24eb-419d-bec7-8cb873b97ea1"],
Cell[48106, 1393, 5387, 120, 586, "Input",ExpressionUUID->"a7a99759-7479-4545-8309-dcb9f69b40e8"],
Cell[53496, 1515, 74811, 2262, 911, "Input",ExpressionUUID->"74939752-92f8-4461-a776-663bfc41c9f4"],
Cell[128310, 3779, 83334, 2505, 929, "Input",ExpressionUUID->"134a495c-ff22-4b0e-8df6-2498a4fc4caa"],
Cell[211647, 6286, 254, 6, 35, "Text",ExpressionUUID->"456c9f11-3ea7-4784-9b6b-10b255f58241"],
Cell[CellGroupData[{
Cell[211926, 6296, 709, 21, 28, "Input",ExpressionUUID->"913354a7-35f0-40e7-9294-be62b2d6ba84"],
Cell[212638, 6319, 612, 18, 56, "Output",ExpressionUUID->"48b2e07c-801a-40b6-b39a-989d51656906"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213287, 6342, 705, 20, 28, "Input",ExpressionUUID->"cde86b22-79be-4131-8223-17dbda7ee7be"],
Cell[213995, 6364, 1638, 50, 56, "Output",ExpressionUUID->"de23bd7f-439c-4f02-8b80-6322970836a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215670, 6419, 711, 21, 28, "Input",ExpressionUUID->"cd1f3d98-e5b1-476e-b174-27f00036019d"],
Cell[216384, 6442, 774, 23, 56, "Output",ExpressionUUID->"c386023c-1ebd-4cbe-945e-308188da5c83"]
}, Open  ]],
Cell[217173, 6468, 313, 6, 35, "Text",ExpressionUUID->"8c8f6fa9-61ad-48bb-972a-efd8b7ea6f75"],
Cell[CellGroupData[{
Cell[217511, 6478, 2326, 69, 48, "Input",ExpressionUUID->"c20bd2e0-6c2e-4cd1-b5c8-a47349441083"],
Cell[219840, 6549, 182, 3, 32, "Output",ExpressionUUID->"f47fa206-d425-4aa2-90c0-aa7390ab0bd7"]
}, Open  ]],
Cell[220037, 6555, 320, 7, 35, "Text",ExpressionUUID->"7103be94-b41e-4524-abbd-a9837f2b0766"],
Cell[220360, 6564, 3379, 96, 86, "Input",ExpressionUUID->"5b2c6a25-2018-4b97-b16a-bc64824729ab"],
Cell[223742, 6662, 407, 10, 28, "Input",ExpressionUUID->"5d04568e-92e6-4bdf-9ddb-2dfde924d44b"],
Cell[224152, 6674, 338, 7, 35, "Text",ExpressionUUID->"096cb23d-f826-4581-be52-edeef1b8c2e8"],
Cell[224493, 6683, 150, 3, 35, "Text",ExpressionUUID->"0cb07b93-fe45-4df5-a4e9-c16827223c1d"],
Cell[CellGroupData[{
Cell[224668, 6690, 351, 9, 28, "Input",ExpressionUUID->"cb2c41a1-8797-45ea-b44f-720bae598b27"],
Cell[225022, 6701, 182, 3, 32, "Output",ExpressionUUID->"f693338a-41aa-4102-b450-906301768f60"]
}, Open  ]],
Cell[225219, 6707, 178, 4, 35, "Text",ExpressionUUID->"df352260-7b55-46c3-9352-005263c6e01e"],
Cell[CellGroupData[{
Cell[225422, 6715, 580, 17, 28, "Input",ExpressionUUID->"238ea7b7-c12b-4944-aa30-575d43f82ad6"],
Cell[226005, 6734, 158, 3, 32, "Output",ExpressionUUID->"a2fd0a51-324b-4aa0-9801-f8d94eb9458b"]
}, Open  ]],
Cell[226178, 6740, 153, 3, 35, "Text",ExpressionUUID->"5db8257d-afbf-4886-81e0-e5b022153476"],
Cell[CellGroupData[{
Cell[226356, 6747, 508, 15, 28, "Input",ExpressionUUID->"3aace672-7edd-4519-a6bd-eb1ff331414c"],
Cell[226867, 6764, 180, 3, 32, "Output",ExpressionUUID->"07baf33f-1056-49d1-bd83-c387760ee68b"]
}, Open  ]],
Cell[227062, 6770, 152, 3, 35, "Text",ExpressionUUID->"bdab3efa-2ada-4e8d-acf2-513dbc2e7239"],
Cell[CellGroupData[{
Cell[227239, 6777, 501, 14, 28, "Input",ExpressionUUID->"39b1e277-1daa-4c1d-933c-76664862e25f"],
Cell[227743, 6793, 158, 3, 32, "Output",ExpressionUUID->"5dce1695-5ea5-4649-bfd1-f90370c71ee7"]
}, Open  ]]
}
]
*)


